WFM: Wiki Foundation Model for Complex Agentic Reasoning

Real-world agents fundamentally require persistent non-parametric knowledge for dynamic reasoning, i.e., long-term memory and retrieval-augmented generation. While graphs have shown reliable advantages in providing structured evidence, the sparse graph representations naturally restrict machine readability and semantic density required for complex agentic workflows. Driven by this limitation, the entire industry is witnessing a paradigm shift from traditional sparse graphs to LLM Wiki, an agent-native knowledge representation that couples dense document contexts with markdown files containing multi-layered topological linkages. However, parameterizing such rich semantics is challenging to encode dense textual contexts using traditional sparse graph embeddings. Moreover, learning LLM Wiki with existing graph encoders could overwhelm distributed system overheads that hinder deployment in large-scale commercial scenarios. To this end, we propose a novel paradigm Wiki Foundation Model, i.e., WFM, tailored for scalable, agent-native representation and retrieval. Specifically, (i) we formalize a Wiki Graph schema that seamlessly bridges fine-grained structures with dense contexts, maintaining explicit topologies alongside continuous semantics; (ii) A query-conditioned attentive aggregation is tailored for rich wiki message passing and explicit attention variance regularization; (iii) We engineer an infrastructural NCCL boundary exchange protocol that hoists static partition indices and leverages fixed-shape GPU-to-GPU collectives, bypassing CPU serialization and memory copy overheads. Extensive evaluations across five long-term agent memory and multi-hop reasoning benchmarks demonstrate the remarkable performance of WFM, while achieving a 10.5 times training acceleration on distributed clusters.

==> plot_analysis.py <==
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np


OUTPUT_DIR = Path(__file__).resolve().parent / "resources"

COLORS = {
    "blue": "#4C78A8",
    "cyan": "#55A6B1",
    "green": "#59A14F",
    "orange": "#F28E2B",
    "purple": "#8E6C8A",
    "red": "#D1495B",
    "gold": "#EDC948",
    "gray": "#9AA0A6",
    "dark": "#4A4E57",
    "light": "#E7EAF0",
}

plt.rcParams.update(
    {
        "font.family": "serif",
        "font.size": 6.8,
        "axes.labelsize": 6.8,
        "axes.titlesize": 7.6,
        "axes.titleweight": "bold",
        "legend.fontsize": 5.8,
        "xtick.labelsize": 5.8,
        "ytick.labelsize": 5.8,
        "axes.linewidth": 0.8,
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
    }
)


def polish_axis(ax, axis="y"):
    ax.set_facecolor("#FBFBFC")
    ax.grid(axis=axis, color="#D9DDE3", linewidth=0.65, alpha=0.85)
    ax.set_axisbelow(True)
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.spines["left"].set_color("#9AA0A6")
    ax.spines["bottom"].set_color("#9AA0A6")


def save_effectiveness_summary():
    multihop = {
        "Native RAG": [68.10, 49.22, 44.44],
        "RAPTOR": [84.30, 68.10, 61.93],
        "HippoRAG2": [89.20, 84.98, 67.66],
        "Youtu-GraphRAG": [89.70, 88.50, 75.90],
        "GFM-RAG": [81.38, 72.63, 48.57],
        "WFM": [93.20, 90.15, 75.24],
    }
    memory = {
        "Zero-shot": [44.10, 46.80],
        "Native RAG": [38.30, 28.70],
        "Youtu-GraphRAG": [48.00, 35.70],
        "A-mem": [50.00, 37.80],
        "MemoryOS": [50.10, 32.00],
        "WFM": [58.49, 52.17],
    }

    fig, axes = plt.subplots(1, 2, figsize=(7.25, 2.9))
    for ax, data, datasets, palette, title, ylabel, ylim in [
        (
            axes[0],
            multihop,
            ["HotpotQA", "2Wiki", "MuSiQue"],
            [COLORS["blue"], COLORS["orange"], COLORS["green"]],
            "(a) Multi-hop retrieval",
            "Recall@20 (%)",
            (35, 100),
        ),
        (
            axes[1],
            memory,
            ["PersonaMem", "RHELM"],
            [COLORS["purple"], COLORS["cyan"]],
            "(b) Long-horizon memory QA",
            "Overall accuracy (%)",
            (0, 65),
        ),
    ]:
        methods = list(data.keys())
        x = np.arange(len(methods))
        width = 0.68 / len(datasets)
        for index, dataset in enumerate(datasets):
            offset = (index - (len(datasets) - 1) / 2.0) * width
            ax.bar(
                x + offset,
                [data[method][index] for method in methods],
                width,
                color=palette[index],
                edgecolor="white",
                linewidth=0.45,
                label=dataset,
                zorder=3,
            )
        ax.axvspan(len(methods) - 1.47, len(methods) - 0.53, color=COLORS["red"], alpha=0.08)
        ax.set_title(title)
        ax.set_ylabel(ylabel)
        ax.set_ylim(*ylim)
        display_names = {
            "Native RAG": "Native\nRAG",
            "Youtu-GraphRAG": "Youtu-\nGraphRAG",
            "Zero-shot": "Zero-\nshot",
        }
        ax.set_xticks(x)
        ax.set_xticklabels([display_names.get(method, method) for method in methods])
        ax.legend(frameon=False, ncol=len(datasets), loc="upper left", columnspacing=0.7)
        polish_axis(ax)

    fig.subplots_adjust(left=0.075, right=0.995, top=0.91, bottom=0.28, wspace=0.24)
    fig.savefig(OUTPUT_DIR / "wfm_effectiveness_summary.pdf", bbox_inches="tight")
    plt.close(fig)


def save_ablation():
    variants = [
        "Full WFM",
        "Ordinary graph",
        "DistMult aggregator",
        r"w/o $\mathcal{L}_{var}$",
        "w/o warm start",
        "w/o self-reflection",
        "w/o final flag",
    ]
    multihop_recall = [86.20, 78.72, 74.31, 82.47, 80.36, 81.08, 85.91]
    memory_accuracy = [55.33, 47.65, 42.86, 50.94, 48.77, 51.51, 54.88]
    relative_cost = [1.00, 0.86, 2.65, 0.96, 0.97, 0.69, 1.58]
    y = np.arange(len(variants))
    bar_colors = [COLORS["red"]] + [COLORS["gray"]] * (len(variants) - 1)

    fig, axes = plt.subplots(1, 3, figsize=(7.25, 3.25), sharey=True)
    panels = [
        (multihop_recall, "(a) Multi-hop retrieval", "Avg. Recall@20 (%)", (70, 90)),
        (memory_accuracy, "(b) Memory QA", "Avg. accuracy (%)", (40, 59)),
        (relative_cost, "(c) End-to-end cost", "Relative wall-clock / query", (0, 3.0)),
    ]
    for panel_index, (ax, panel) in enumerate(zip(axes, panels)):
        values, title, xlabel, xlim = panel
        bars = ax.barh(
            y,
            values,
            height=0.62,
            color=bar_colors,
            edgecolor="white",
            linewidth=0.55,
            zorder=3,
        )
        ax.set_title(title)
        ax.set_xlabel(xlabel)
        ax.set_xlim(*xlim)
        ax.set_yticks(y)
        if panel_index == 0:
            ax.set_yticklabels(variants)
        else:
            ax.tick_params(axis="y", labelleft=False)
        ax.invert_yaxis()
        polish_axis(ax, axis="x")
        span = xlim[1] - xlim[0]
        for bar, value in zip(bars, values):
            ax.text(
                value + span * 0.018,
                bar.get_y() + bar.get_height() / 2,
                "{:.2f}".format(value),
                ha="left",
                va="center",
                fontsize=5.2,
                color=COLORS["dark"],
            )
        if panel_index == 2:
            ax.text(
                2.70,
                2,
                "OOM*",
                ha="center",
                va="center",
                fontsize=5.4,
                color=COLORS["red"],
                fontweight="bold",
            )

    fig.subplots_adjust(left=0.19, right=0.985, top=0.90, bottom=0.16, wspace=0.28)
    fig.savefig(OUTPUT_DIR / "wfm_ablation.pdf", bbox_inches="tight")
    plt.close(fig)


def save_parameter_analysis():
    layers = np.array([1, 2, 3, 4, 5, 6])
    layer_recall = np.array([80.90, 84.60, 86.20, 85.70, 83.80, 81.50])
    layer_accuracy = np.array([51.51, 53.80, 55.33, 54.70, 52.80, 51.02])

    budgets = np.array([1, 2, 3, 4, 5, 6])
    budget_accuracy = np.array([51.51, 53.64, 54.82, 55.33, 55.51, 55.57])
    average_rounds = np.array([1.00, 1.68, 2.21, 2.58, 2.74, 2.81])

    epsilons = [0.01, 0.03, 0.05, 0.10, 0.20]
    lambdas = [0.01, 0.05, 0.10, 0.20, 0.50]
    sensitivity = np.array(
        [
            [51.80, 52.60, 53.10, 52.90, 51.70],
            [52.70, 54.20, 54.80, 54.50, 52.90],
            [53.30, 54.80, 55.33, 54.90, 53.50],
            [52.90, 54.30, 54.70, 54.00, 52.80],
            [51.70, 52.80, 53.10, 52.50, 51.40],
        ]
    )

    fig, axes = plt.subplots(1, 3, figsize=(7.25, 2.65))

    axes[0].plot(layers, layer_recall, color=COLORS["blue"], marker="o", lw=2.0, label="Avg. R@20")
    axes[0].plot(layers, layer_accuracy, color=COLORS["purple"], marker="s", lw=2.0, label="Memory ACC")
    axes[0].axvline(3, color=COLORS["red"], linestyle="--", linewidth=1.0, alpha=0.8)
    axes[0].set_title("(a) GAT depth")
    axes[0].set_xlabel("Number of layers $L$")
    axes[0].set_ylabel("Score (%)")
    axes[0].set_xticks(layers)
    axes[0].set_ylim(46, 90)
    axes[0].legend(frameon=False, loc="best")
    polish_axis(axes[0], axis="both")

    axes[1].plot(budgets, budget_accuracy, color=COLORS["red"], marker="o", lw=2.2, label="Memory ACC")
    axes[1].axvline(4, color=COLORS["dark"], linestyle="--", linewidth=1.0, alpha=0.7)
    axes[1].set_title("(b) Reflection budget")
    axes[1].set_xlabel("Maximum iterations $B$")
    axes[1].set_ylabel("Avg. accuracy (%)", color=COLORS["red"])
    axes[1].tick_params(axis="y", colors=COLORS["red"])
    axes[1].set_xticks(budgets)
    axes[1].set_ylim(49.5, 56.2)
    polish_axis(axes[1], axis="x")
    rounds_axis = axes[1].twinx()
    rounds_axis.plot(budgets, average_rounds, color=COLORS["cyan"], marker="D", lw=1.8, label="Avg. rounds")
    rounds_axis.set_ylabel("Average executed rounds", color=COLORS["cyan"])
    rounds_axis.tick_params(axis="y", colors=COLORS["cyan"])
    rounds_axis.set_ylim(0.8, 3.2)
    rounds_axis.spines["top"].set_visible(False)
    lines = axes[1].get_lines()[:1] + rounds_axis.get_lines()
    axes[1].legend(lines, [line.get_label() for line in lines], frameon=False, loc="lower right")

    image = axes[2].imshow(sensitivity, cmap="YlGnBu", vmin=51.0, vmax=55.5, aspect="auto")
    axes[2].set_title(r"(c) $\epsilon$--$\lambda_2$ sensitivity")
    axes[2].set_xlabel(r"Variance weight $\lambda_2$")
    axes[2].set_ylabel(r"Variance threshold $\epsilon$")
    axes[2].set_xticks(np.arange(len(lambdas)))
    axes[2].set_xticklabels(["{:.2f}".format(value) for value in lambdas])
    axes[2].set_yticks(np.arange(len(epsilons)))
    axes[2].set_yticklabels(["{:.2f}".format(value) for value in epsilons])
    for row in range(sensitivity.shape[0]):
        for column in range(sensitivity.shape[1]):
            value = sensitivity[row, column]
            axes[2].text(
                column,
                row,
                "{:.1f}".format(value),
                ha="center",
                va="center",
                fontsize=6.2,
                color="white" if value >= 54.3 else COLORS["dark"],
            )
    axes[2].scatter([2], [2], s=115, facecolors="none", edgecolors=COLORS["red"], linewidths=1.4)
    colorbar = fig.colorbar(image, ax=axes[2], fraction=0.047, pad=0.03)
    colorbar.ax.tick_params(labelsize=5.0)
    colorbar.set_label("Avg. memory accuracy (%)", fontsize=5.4)

    fig.subplots_adjust(left=0.065, right=0.985, top=0.88, bottom=0.22, wspace=0.58)
    fig.savefig(OUTPUT_DIR / "wfm_parameter_analysis.pdf", bbox_inches="tight")
    plt.close(fig)


if __name__ == "__main__":
    OUTPUT_DIR.mkdir(parents=True, exist_ok=True)
    save_effectiveness_summary()
    save_ablation()
    save_parameter_analysis()

